Lightweight Convolutional Neural Network with Gaussian-based Grasping Representation for Robotic Grasping Detection

The method of deep learning has achieved excellent results in improving the performance of robotic grasping detection. However, the deep learning methods used in general object detection are not suitable for robotic grasping detection. Current modern object detectors are difficult to strike a balance between high accuracy and fast inference speed. In this paper, we present an efficient and robust fully convolutional neural network model to perform robotic grasping pose estimation from an n-channel input image of the real grasping scene. The proposed network is a lightweight generative architecture for grasping detection in one stage. Specifically, a grasping representation based on Gaussian kernel is introduced to encode training samples, which embodies the principle of maximum central point grasping confidence. Meanwhile, to extract multi-scale information and enhance the feature discriminability, a receptive field block (RFB) is assembled to the bottleneck of our grasping detection architecture. Besides, pixel attention and channel attention are combined to automatically learn to focus on fusing context information of varying shapes and sizes by suppressing the noise feature and highlighting the grasping object feature. Extensive experiments on two public grasping datasets, Cornell and Jacquard demonstrate the state-of-the-art performance of our method in balancing accuracy and inference speed. The network is an order of magnitude smaller than other excellent algorithms while achieving better performance with an accuracy of 98.9$\%$ and 95.6$\%$ on the Cornell and Jacquard datasets, respectively.

==> Gaussian.m <==

% % 先限定三维图中的 x,y 轴坐标范围
% X = 0 : 8 : 300;
% Y = 0 : 8 : 300;
%  
% % 标准差
% s = 1;
% sigma = 256;
%  
% [ XX, YY ] = meshgrid( X, Y );
% Z = exp(-(( XX - 150 ).^2 / (2 * sigma^2) + ( YY - 150 ).^2/ (2*(s*sigma)^2)));
%  
% %  Z = exp(-Z / ( 2 * sigma^2 ));
% % Z = exp(Z) / ( 2 * pi * sigma^2 );
% 
% % 显示高斯函数的三维图
% figure, mesh(X, Y, Z); % 线框图

I = imread('G:\all_data_4\pcd0101r.png');
resizedPic=imresize(I,[640,480],'nearest');
figure
imshow(I)
figure
imshow(resizedPic)
imwrite(resizedPic,'G:\all_data_5\pcd0101r.png','png');

==> draw.py <==
#python 画柱状图折线图
#-*- coding: utf-8 -*-
from matplotlib import rc
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.ticker as mtick  
from matplotlib.font_manager import FontProperties

rc('font', **{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)
font = FontProperties(fname=r"c:\windows\fonts\simsun.ttc", size=14)
a=[93.3,95.5,97.8,93.3,93.3]  #数据
b=[93.3,95.5,97.8,93.3,93.3] 
l=[i for i in range(5)]

plt.rcParams['font.sans-serif']=['SimHei'] #用来正常显示中文标签

fmt='%.2f%%'
yticks = mtick.FormatStrFormatter(fmt)  #设置百分比形式的坐标轴
lx=[4,8,16,32,64]

fig = plt.figure()  
ax1 = fig.add_subplot(111)  
ax1.plot(l, b,'or-');
ax1.yaxis.set_major_formatter(yticks)
for i,(_x,_y) in enumerate(zip(l,b)):  
    plt.text(_x,_y,b[i],color='black',fontsize=10,)  #将数值显示在图形上
ax1.legend(loc=1)
# ax1.set_ylim([-20, 30]);
fig.gca().set_ylabel('Accuracy');
fig.gca().set_xlabel('Scale factor ( T )');
plt.legend(prop={'family':'SimHei','size':8})  #设置中文
#ax2 = ax1.twinx() # this is the important function  
plt.bar(l,a,alpha=0.3,color='blue')  
# ax2.legend(loc=2)
# ax2.set_ylim([0, 2500])  #设置y轴取值范围
plt.legend(prop={'family':'SimHei','size':8},loc="upper left") 
plt.xticks(l,lx)
plt.show()
